XTTS: a Massively Multilingual Zero-Shot Text-to-Speech Model

Most Zero-shot Multi-speaker TTS (ZS-TTS) systems support only a single language. Although models like YourTTS, VALL-E X, Mega-TTS 2, and Voicebox explored Multilingual ZS-TTS they are limited to just a few high/medium resource languages, limiting the applications of these models in most of the low/medium resource languages. In this paper, we aim to alleviate this issue by proposing and making publicly available the XTTS system. Our method builds upon the Tortoise model and adds several novel modifications to enable multilingual training, improve voice cloning, and enable faster training and inference. XTTS was trained in 16 languages and achieved state-of-the-art (SOTA) results in most of them.

==> compute_mos.py <==
import pandas as pd
import scipy.stats as st

confience_interval=0.95

df_cmos = pd.read_csv("CMOS_results_2024_02_29_18_45_49.csv")
df_scmos = pd.read_csv("SCMOS_results_2024_02_29_18_46_33.csv")

print("CMOS: ")

print("Num. unique evaluators:", df_cmos["uuid"].nunique())

cmos_hierspeech = df_cmos[df_cmos['against'].str.contains("HierSpeech")]["score"].mean()
cmos_hierspeech_values = df_cmos[df_cmos['against'].str.contains("HierSpeech")]["score"].tolist()
low_b, high_b = st.t.interval(confience_interval, len(cmos_hierspeech_values)-1, loc=cmos_hierspeech, scale=st.sem(cmos_hierspeech_values))
confience_interval_more_less = cmos_hierspeech-low_b

print("XTTS vs HierSpeech++ Score:", float(format(cmos_hierspeech, '.2f')), "$\pm$",float(format(confience_interval_more_less, '.2f')))

cmos_megatts2 = df_cmos[df_cmos['against'].str.contains("Mega-TTS")]["score"].mean()
cmos_megatts2_values = df_cmos[df_cmos['against'].str.contains("Mega-TTS")]["score"].tolist()
low_b, high_b = st.t.interval(confience_interval, len(cmos_megatts2_values)-1, loc=cmos_megatts2, scale=st.sem(cmos_megatts2_values))
confience_interval_more_less = cmos_megatts2-low_b

print("XTTS vs Mega-TTS2 Score:", float(format(cmos_megatts2, '.2f')), "$\pm$",float(format(confience_interval_more_less, '.2f')))

# print("XTTS vs Mega-TTS2 Score:", df_cmos[df_cmos['against'].str.contains("Mega-TTS")]["score"].mean())


print("SCMOS: ")
print("Num. unique evaluators:", df_scmos["uuid"].nunique())
# print("XTTS vs HierSpeech++ Score:", df_scmos[df_scmos['against'].str.contains("HierSpeech")]["score"].mean())
# print("XTTS vs Mega-TTS2 Score:", df_scmos[df_scmos['against'].str.contains("Mega-TTS")]["score"].mean())

scmos_hierspeech = df_scmos[df_scmos['against'].str.contains("HierSpeech")]["score"].mean()
scmos_hierspeech_values = df_scmos[df_scmos['against'].str.contains("HierSpeech")]["score"].tolist()
low_b, high_b = st.t.interval(confience_interval, len(scmos_hierspeech_values)-1, loc=scmos_hierspeech, scale=st.sem(scmos_hierspeech_values))
confience_interval_more_less = scmos_hierspeech-low_b

print("XTTS vs HierSpeech++ Score:", float(format(scmos_hierspeech, '.2f')), "$\pm$",float(format(confience_interval_more_less, '.2f')))

scmos_megatts2 = df_scmos[df_scmos['against'].str.contains("Mega-TTS")]["score"].mean()
scmos_megatts2_values = df_scmos[df_scmos['against'].str.contains("Mega-TTS")]["score"].tolist()
low_b, high_b = st.t.interval(confience_interval, len(scmos_megatts2_values)-1, loc=scmos_megatts2, scale=st.sem(scmos_megatts2_values))
confience_interval_more_less = scmos_megatts2-low_b

print("XTTS vs Mega-TTS2 Score:", float(format(scmos_megatts2, '.2f')), "$\pm$",float(format(confience_interval_more_less, '.2f')))



